Primes from sums of two squares and missing digits

Let $\mathcal{A}'$ be the set of integers missing any three fixed digits from their decimal expansion. We produce primes in a thin sequence by proving an asymptotic formula for counting primes of the form $p = m^2 + \ell^2$, with $\ell \in \mathcal{A}'$. The proof draws on ideas from the work of Friedlander-Iwaniec on primes of the form $p = x^2+y^4$, as well as ideas from the work of Maynard on primes with restricted digits.

==> Three_Missing_Digits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22881,        551]
NotebookOptionsPosition[     22258,        533]
NotebookOutlinePosition[     22604,        548]
CellTagsIndexPosition[     22561,        545]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "code", " ", "in", " ", "this", " ", "file", " ", "is", " ", 
    "heavily", " ", "based", " ", "on", " ", "code", " ", "by", " ", "James", 
    " ", "Maynard", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"https", ":"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1604.01041"}]}], 
     ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$MaxPrecision", "=", "500"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$MinPrecision", " ", "=", " ", "50"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"6", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"7", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"8", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"9", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"a", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"b", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"c", "*", "2", "*", "Pi", "*", "t"}], "]"}]}], ")"}], "^",
          "2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"4", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"5", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"6", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"7", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"8", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"9", "*", "2", "*", "Pi", "*", "t"}], "]"}], " ", "-", 
           " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"a", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"b", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"c", "*", "2", "*", "Pi", "*", "t"}], "]"}]}], ")"}], "^",
          "2"}]}], "]"}], "/", "7"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"F", 
      RowBox[{"(", 
       RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "is", " ", 
      "the", " ", "absolute", " ", "value", " ", "of", " ", "the", " ", 
      "Fourier", " ", "transform", " ", "of", " ", "the", " ", "set", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "...", ",", "9"}], "}"}], " ", 
      "with", " ", "the", " ", "digits", " ", "a"}], ",", "b", ",", 
     RowBox[{"c", " ", "removed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], "=", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"t", ",", "a", ",", "b", ",", "c"}], "]"}], "^", "2"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"G", 
      RowBox[{"(", 
       RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "is", " ", 
      "the", " ", "squared", " ", "absolute", " ", "value", " ", "of", " ", 
      "the", " ", "Fourier", " ", "transform", " ", "of", " ", "the", " ", 
      "set", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "...", ",", "9"}], "}"}], " ", 
      "with", " ", "the", " ", "digits", " ", "a"}], ",", "b", ",", 
     RowBox[{"c", " ", "removed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], " ", "=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"t", ",", "a", ",", "b", ",", "c"}], "]"}], ",", "t"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"H", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "is", " ", 
     "the", " ", "derivative", " ", "of", " ", "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hprime", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], "=", 
     "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"t", ",", "a", ",", "b", ",", "c"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Hprime", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "is", " ", 
     "the", " ", "second", " ", "derivative", " ", "of", " ", "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CritVals", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "/.", "#"}], "&"}], ",", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"t", ",", "a", ",", "b", ",", "c"}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{"0", "<", "t", "<", "1"}]}], "}"}], "]"}], ",", "50"}], 
          "]"}], ",", "Less"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "returns", " ", "the", " ", "critical", " ", "points", " ", "of", " ", 
     "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "on", " ", 
     "the", " ", "interval", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Maxima", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"CritVals", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hprime", "[", 
          RowBox[{"#", ",", "a", ",", "b", ",", "c"}], "]"}], "<", "0"}], 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Maxima", " ", "returns", " ", "those", " ", "critical", " ", "values", 
     " ", "of", " ", "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "whereon", " ",
      "G", " ", "attains", " ", "a", " ", "local", " ", "maximum"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxVals", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Maxima", "[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "a", ",", "b", ",", "c"}], 
          "]"}], ",", "50"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Maxima", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"List", " ", "of", " ", "values", " ", "of", " ", "F", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b", ",", "c"}], ")"}], " ", "at", " ", 
     "the", " ", "local", " ", "maxima"}], " ", "*)"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fsup", "[", 
      RowBox[{
      "t_", ",", "a_", ",", "b_", ",", "c_", ",", "ep_", ",", "L_List", ",", 
       "M_List"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "t", "\[LessEqual]", 
         RowBox[{"ep", "/", "2"}]}], "||", 
        RowBox[{
         RowBox[{"1", "-", "ep"}], "<=", "t", "<=", "1"}]}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"1", ",", "50"}], "]"}], ",", 
       RowBox[{"Apply", "[", 
        RowBox[{"Which", ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t", "<", 
                 RowBox[{"L", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "<", 
                 RowBox[{"t", "+", "ep"}]}], ",", 
                RowBox[{"M", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "L", "]"}]}], "}"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"True", ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"F", "[", 
                  RowBox[{"t", ",", "a", ",", "b", ",", "c"}], "]"}], ",", 
                 RowBox[{"F", "[", 
                  RowBox[{
                   RowBox[{"t", "+", "ep"}], ",", "a", ",", "b", ",", "c"}], 
                  "]"}]}], "]"}], ",", "50"}], "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Fsup", " ", "gives", " ", "the", " ", "largest", " ", "value", " ", 
      "of", " ", "F", " ", "on", " ", "the", " ", 
      RowBox[{"interval", " ", "[", 
       RowBox[{"t", ",", 
        RowBox[{"t", "+", "ep"}]}], "]"}], " ", "of", " ", "length", " ", 
      RowBox[{"ep", ".", " ", "If"}], " ", "F", " ", "has", " ", "a", " ", 
      "local", " ", "maximum", " ", "on", " ", "this", " ", "interval", " ", 
      "then", " ", "it", " ", "gives", " ", "the", " ", "maximum"}], ",", " ", 
     RowBox[{
     "otherwise", " ", "the", " ", "maximum", " ", "is", " ", "the", " ", 
      "larger", " ", "of", " ", "the", " ", "two", " ", 
      RowBox[{"endpoints", ".", " ", "Assumes"}], " ", "that", " ", "ep", " ",
       "is", " ", "small", " ", "enough", " ", "so", " ", "that", " ", 
      "there", " ", "is", " ", "only", " ", "one", " ", "local", " ", 
      "maximum", " ", "in", " ", "any", " ", "such", " ", 
      RowBox[{"interval", "."}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.712329695276518*^9, 3.7123296988489637`*^9}, {
   3.7123297550841722`*^9, 3.712330030661131*^9}, {3.7123301940039515`*^9, 
   3.712330195829134*^9}, {3.7123302476963477`*^9, 3.712330275105899*^9}, {
   3.7123304899999466`*^9, 3.712330490286975*^9}, {3.712330602589204*^9, 
   3.712330613777194*^9}, {3.712331404020698*^9, 3.7123314867485585`*^9}, {
   3.71233152056026*^9, 3.7123315256727705`*^9}, 3.712331591685392*^9, {
   3.712331627354258*^9, 3.7123316297722893`*^9}, {3.7123316677587757`*^9, 
   3.712331811202615*^9}, {3.7123318649297037`*^9, 3.712331882495529*^9}, {
   3.7123319274865055`*^9, 3.712332020216095*^9}, 3.712332082024087*^9, {
   3.712333400139526*^9, 3.7123334037408857`*^9}, {3.7124021266569524`*^9, 
   3.7124021486461515`*^9}, {3.712402182080494*^9, 3.712402219698613*^9}, {
   3.7124022556438093`*^9, 3.712402314187663*^9}, {3.712403648871179*^9, 
   3.712403736715905*^9}, 3.7124037725027637`*^9, {3.712403828772685*^9, 
   3.71240384783613*^9}, {3.7124042126636033`*^9, 3.7124042150948467`*^9}, {
   3.7124044143178267`*^9, 3.7124044484042635`*^9}, {3.7124044866091537`*^9, 
   3.7124044969676867`*^9}, {3.7124047848577776`*^9, 
   3.7124048464785676`*^9}, {3.7124049744626083`*^9, 
   3.7124049750242157`*^9}, {3.7124050277684917`*^9, 3.71240520469236*^9}, {
   3.7124052514461594`*^9, 3.712405253271383*^9}, {3.712405623588882*^9, 
   3.712405644288952*^9}, {3.7124058952245355`*^9, 3.712405946502393*^9}, {
   3.712406133425989*^9, 3.712406162551563*^9}, {3.7124063307275105`*^9, 
   3.712406339250363*^9}, {3.7124064190796247`*^9, 3.712406434546171*^9}, {
   3.712406522872916*^9, 3.712406583011687*^9}, {3.712406619999761*^9, 
   3.7124066580954494`*^9}, 3.7124066934455028`*^9, {3.712406749180091*^9, 
   3.7124067549366665`*^9}, {3.712406844056049*^9, 3.7124068443524523`*^9}, {
   3.71240689719033*^9, 3.7124069156141663`*^9}, {3.7124069643491907`*^9, 
   3.7124069930223584`*^9}, {3.7124070331772733`*^9, 
   3.7124070334112763`*^9}, {3.712407420541355*^9, 3.7124074208065586`*^9}, {
   3.7124075428001223`*^9, 3.712407566933632*^9}, {3.71240776676488*^9, 
   3.7124077669969034`*^9}, {3.71240799999767*^9, 3.712408012290628*^9}, {
   3.7124082961823597`*^9, 3.7124082964631634`*^9}, {3.7124085812776585`*^9, 
   3.712408593695418*^9}, {3.712408665830743*^9, 3.712408669668392*^9}, {
   3.71240933559588*^9, 3.7124093389655232`*^9}, {3.7124095750277495`*^9, 
   3.712409576993375*^9}, {3.7124096927166586`*^9, 3.7124097475523615`*^9}, {
   3.7124107551662846`*^9, 3.712410789307448*^9}, {3.7124108353280377`*^9, 
   3.712410890490345*^9}, {3.7124112282658753`*^9, 3.7124112285154786`*^9}, {
   3.712411468820959*^9, 3.712411609113558*^9}, {3.7124119829565735`*^9, 
   3.7124119832217765`*^9}, {3.7124178832590218`*^9, 
   3.7124178840702324`*^9}, {3.7124190604733534`*^9, 3.71241906098816*^9}, {
   3.712419148973288*^9, 3.712419150985714*^9}, {3.7359157725589685`*^9, 
   3.735915775059002*^9}, {3.735915836856752*^9, 3.73591583959116*^9}, {
   3.7359163196926436`*^9, 3.7359163807008314`*^9}, {3.7359164127875834`*^9, 
   3.735916669699136*^9}, {3.7359167564009247`*^9, 3.7359168280406857`*^9}, {
   3.735917215085634*^9, 3.7359172179919214`*^9}, {3.735917530663274*^9, 
   3.735917532069542*^9}},ExpressionUUID->"8702d1eb-dac5-483a-b8ed-\
0c9b89a14795"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", "2"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Controls", " ", "level", " ", "of", " ", "numerical", " ", 
     RowBox[{"approximation", ".", " ", "Larger"}], " ", "values", " ", "of", 
     " ", "J", " ", "correspond", " ", "to", " ", "more", " ", "numerical", 
     " ", "accuracy"}], ",", " ", 
    RowBox[{"but", " ", "also", " ", "increased", " ", 
     RowBox[{"runtimes", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Msparse", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"Maxima", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ",", 
        RowBox[{"M", " ", "=", " ", 
         RowBox[{"MaxVals", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"x", ",", 
               RowBox[{"10", "^", "J"}]}], "]"}], "+", "1"}], ",", 
            RowBox[{
             RowBox[{"Floor", "[", 
              RowBox[{"x", "/", "10"}], "]"}], "+", "1"}]}], "}"}], "\[Rule]", 
          RowBox[{"Fsup", "[", 
           RowBox[{
            RowBox[{"x", "/", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"J", "+", "1"}], ")"}]}]}], ",", "a", ",", "b", ",", 
            "c", ",", 
            RowBox[{"1", "/", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"J", "+", "1"}], ")"}]}]}], ",", "L", ",", "M"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"J", "+", "1"}], ")"}]}], "-", "1"}]}], "}"}]}], "]"}], 
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constructs", " ", "the", " ", "relevant", " ", 
    RowBox[{"10", "^", "J"}], " ", "by", " ", 
    RowBox[{"10", "^", "J"}], " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lambda", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Msparse", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", "50"}], "]"}], ",", 
        "1"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Computes", " ", "the", " ", "largest", " ", "eigenvalue", " ", "in", " ",
      "the", " ", "situation", " ", "when", " ", "the", " ", "missing", " ", 
     "digits", " ", "are", " ", "a"}], ",", "b", ",", "c"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eigs", " ", ":=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Lambda", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"a", "+", "1"}], ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"b", "+", "1"}], ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "List", " ", "of", " ", "all", " ", "largest", " ", "eigenvalues", " ", 
    "for", " ", "all", " ", "possible", " ", "combinations", " ", "of", " ", 
    "three", " ", "missing", " ", "digits"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.712417897065199*^9, 3.712417899280427*^9}, {
  3.712419202325972*^9, 3.712419202591175*^9}, {3.712419441695441*^9, 
  3.7124194419918447`*^9}, {3.733656084954169*^9, 3.733656085219796*^9}, {
  3.7336580013130975`*^9, 3.733658001750626*^9}, {3.733658391068243*^9, 
  3.733658391568308*^9}, {3.73365887973641*^9, 3.733658880142629*^9}, {
  3.7359157836059847`*^9, 3.73591578387162*^9}, {3.7359168416970634`*^9, 
  3.735917006790347*^9}, {3.735917257164093*^9, 
  3.7359172577578216`*^9}},ExpressionUUID->"a48309b7-feb5-46df-ab88-\
d03c159fd7b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Max", "[", "Eigs", "]"}], " ", "<", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"99", "/", "200"}], ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "largest", " ", "of", " ", "all", 
    " ", "these", " ", "eigenvalues", " ", "is", " ", "less", " ", "than", 
    " ", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"99", "/", "200"}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"When", " ", "J"}], "=", 
    RowBox[{
    "2", " ", "this", " ", "takes", " ", "approximately", " ", "7", " ", 
     "minutes", " ", "on", " ", "a", " ", "core", " ", "i7", " ", 
     "laptop"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7124116419363785`*^9, 3.7124116497988796`*^9}, {
  3.733655974843422*^9, 3.733655976109066*^9}, {3.7336560870478883`*^9, 
  3.733656089219846*^9}, {3.7359158001843324`*^9, 3.7359158045281973`*^9}, {
  3.735917009087203*^9, 3.7359170365713725`*^9}, {3.735917095934015*^9, 
  3.7359171019131346`*^9}, {3.7359171664933195`*^9, 
  3.7359171946038523`*^9}},ExpressionUUID->"9a94255c-ca5d-4a23-a7c0-\
7d0c7d050fc1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7336577044676323`*^9, 3.73365834077079*^9, 
  3.7336588390952916`*^9, 3.733661030974283*^9, 3.7359158311222467`*^9, 
  3.735916240944997*^9, 
  3.7359176595017014`*^9},ExpressionUUID->"2fe98a2f-dcf0-4de5-b452-\
5a3884f128e5"]
}, Open  ]]
},
WindowSize->{798, 808},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 15611, 351, 960, "Input",ExpressionUUID->"8702d1eb-dac5-483a-b8ed-0c9b89a14795"],
Cell[16172, 373, 4524, 116, 314, "Input",ExpressionUUID->"a48309b7-feb5-46df-ab88-d03c159fd7b9"],
Cell[CellGroupData[{
Cell[20721, 493, 1240, 30, 67, "Input",ExpressionUUID->"9a94255c-ca5d-4a23-a7c0-7d0c7d050fc1"],
Cell[21964, 525, 278, 5, 32, "Output",ExpressionUUID->"2fe98a2f-dcf0-4de5-b452-5a3884f128e5"]
}, Open  ]]
}
]
*)



==> Two_Missing_Digits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21729,        534]
NotebookOptionsPosition[     21106,        516]
NotebookOutlinePosition[     21452,        531]
CellTagsIndexPosition[     21409,        528]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "code", " ", "in", " ", "this", " ", "file", " ", "is", " ", 
    "heavily", " ", "based", " ", "on", " ", "code", " ", "by", " ", "James", 
    " ", "Maynard", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"https", ":"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1604.01041"}]}], 
     ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"6", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"7", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"8", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"9", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"a", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"b", "*", "2", "*", "Pi", "*", "t"}], "]"}]}], ")"}], "^",
          "2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"4", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"5", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"6", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"7", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"8", "*", "2", "*", "Pi", "*", "t"}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"9", "*", "2", "*", "Pi", "*", "t"}], "]"}], " ", "-", 
           " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"a", "*", "2", "*", "Pi", "*", "t"}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"b", "*", "2", "*", "Pi", "*", "t"}], "]"}]}], ")"}], "^",
          "2"}]}], "]"}], "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"F", 
      RowBox[{"(", 
       RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "is", " ", "the", " ", 
      "absolute", " ", "value", " ", "of", " ", "the", " ", "Fourier", " ", 
      "transform", " ", "of", " ", "the", " ", "set", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "...", ",", "9"}], "}"}], " ", 
      "with", " ", "the", " ", "digits", " ", "a"}], ",", 
     RowBox[{"b", " ", "removed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_"}], "]"}], "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"t", ",", "a", ",", "b"}], "]"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"G", 
      RowBox[{"(", 
       RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "is", " ", "the", " ", 
      "squared", " ", "absolute", " ", "value", " ", "of", " ", "the", " ", 
      "Fourier", " ", "transform", " ", "of", " ", "the", " ", "set", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "...", ",", "9"}], "}"}], " ", 
      "with", " ", "the", " ", "digits", " ", "a"}], ",", 
     RowBox[{"b", " ", "removed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_"}], "]"}], " ", "=", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"t", ",", "a", ",", "b"}], "]"}], ",", "t"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"H", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "is", " ", "the", " ", 
     "derivative", " ", "of", " ", "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hprime", "[", 
      RowBox[{"t_", ",", "a_", ",", "b_"}], "]"}], "=", "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"t", ",", "a", ",", "b"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Hprime", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "is", " ", "the", " ", 
     "second", " ", "derivative", " ", "of", " ", "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CritVals", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "/.", "#"}], "&"}], ",", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"t", ",", "a", ",", "b"}], "]"}], "\[Equal]", "0"}], 
              ",", 
              RowBox[{"0", "<", "t", "<", "1"}]}], "}"}], "]"}], ",", "50"}], 
          "]"}], ",", "Less"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "returns", " ", "the", " ", "critical", " ", "points", " ", "of", " ", 
     "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "on", " ", "the", " ", 
     "interval", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Maxima", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"CritVals", "[", 
        RowBox[{"a", ",", "b"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Hprime", "[", 
          RowBox[{"#", ",", "a", ",", "b"}], "]"}], "<", "0"}], "&"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Maxima", " ", "returns", " ", "those", " ", "critical", " ", "values", 
     " ", "of", " ", "G", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "whereon", " ", "G", " ",
      "attains", " ", "a", " ", "local", " ", "maximum"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxVals", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Maxima", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "a", ",", "b"}], "]"}], ",", 
         "50"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Maxima", "[", 
           RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"List", " ", "of", " ", "values", " ", "of", " ", "F", 
     RowBox[{"(", 
      RowBox[{"t", ",", "a", ",", "b"}], ")"}], " ", "at", " ", "the", " ", 
     "local", " ", "maxima"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fsup", "[", 
      RowBox[{
      "t_", ",", "a_", ",", "b_", ",", "ep_", ",", "L_List", ",", "M_List"}], 
      "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "t", "\[LessEqual]", 
         RowBox[{"ep", "/", "2"}]}], "||", 
        RowBox[{
         RowBox[{"1", "-", "ep"}], "<=", "t", "<=", "1"}]}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"1", ",", "50"}], "]"}], ",", 
       RowBox[{"Apply", "[", 
        RowBox[{"Which", ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t", "<", 
                 RowBox[{"L", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "<", 
                 RowBox[{"t", "+", "ep"}]}], ",", 
                RowBox[{"M", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "L", "]"}]}], "}"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"True", ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"F", "[", 
                  RowBox[{
                   RowBox[{"N", "[", 
                    RowBox[{"t", ",", "50"}], "]"}], ",", "a", ",", "b"}], 
                  "]"}], ",", 
                 RowBox[{"F", "[", 
                  RowBox[{
                   RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{"t", "+", "ep"}], ",", "50"}], "]"}], ",", "a", 
                   ",", "b"}], "]"}]}], "]"}], ",", "50"}], "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Fsup", " ", "gives", " ", "the", " ", "largest", " ", "value", " ", 
      "of", " ", "F", " ", "on", " ", "the", " ", 
      RowBox[{"interval", " ", "[", 
       RowBox[{"t", ",", 
        RowBox[{"t", "+", "ep"}]}], "]"}], " ", "of", " ", "length", " ", 
      RowBox[{"ep", ".", " ", "If"}], " ", "F", " ", "has", " ", "a", " ", 
      "local", " ", "maximum", " ", "on", " ", "this", " ", "interval", " ", 
      "then", " ", "it", " ", "gives", " ", "the", " ", "maximum"}], ",", " ", 
     RowBox[{
     "otherwise", " ", "the", " ", "maximum", " ", "is", " ", "the", " ", 
      "larger", " ", "of", " ", "the", " ", "two", " ", 
      RowBox[{"endpoints", ".", " ", "Assumes"}], " ", "that", " ", "ep", " ",
       "is", " ", "small", " ", "enough", " ", "so", " ", "that", " ", 
      "there", " ", "is", " ", "only", " ", "one", " ", "local", " ", 
      "maximum", " ", "in", " ", "any", " ", "such", " ", 
      RowBox[{"interval", "."}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.712329695276518*^9, 3.7123296988489637`*^9}, {
   3.7123297550841722`*^9, 3.712330030661131*^9}, {3.7123301940039515`*^9, 
   3.712330195829134*^9}, {3.7123302476963477`*^9, 3.712330275105899*^9}, {
   3.7123304899999466`*^9, 3.712330490286975*^9}, {3.712330602589204*^9, 
   3.712330613777194*^9}, {3.712331404020698*^9, 3.7123314867485585`*^9}, {
   3.71233152056026*^9, 3.7123315256727705`*^9}, 3.712331591685392*^9, {
   3.712331627354258*^9, 3.7123316297722893`*^9}, {3.7123316677587757`*^9, 
   3.712331811202615*^9}, {3.7123318649297037`*^9, 3.712331882495529*^9}, {
   3.7123319274865055`*^9, 3.712332020216095*^9}, 3.712332082024087*^9, {
   3.712333400139526*^9, 3.7123334037408857`*^9}, {3.7124021266569524`*^9, 
   3.7124021486461515`*^9}, {3.712402182080494*^9, 3.712402219698613*^9}, {
   3.7124022556438093`*^9, 3.712402314187663*^9}, {3.712403648871179*^9, 
   3.712403736715905*^9}, 3.7124037725027637`*^9, {3.712403828772685*^9, 
   3.71240384783613*^9}, {3.7124042126636033`*^9, 3.7124042150948467`*^9}, {
   3.7124044143178267`*^9, 3.7124044484042635`*^9}, {3.7124044866091537`*^9, 
   3.7124044969676867`*^9}, {3.7124047848577776`*^9, 
   3.7124048464785676`*^9}, {3.7124049744626083`*^9, 
   3.7124049750242157`*^9}, {3.7124050277684917`*^9, 3.71240520469236*^9}, {
   3.7124052514461594`*^9, 3.712405253271383*^9}, {3.712405623588882*^9, 
   3.712405644288952*^9}, {3.7124058952245355`*^9, 3.712405946502393*^9}, {
   3.712406133425989*^9, 3.712406162551563*^9}, {3.7124063307275105`*^9, 
   3.712406339250363*^9}, {3.7124064190796247`*^9, 3.712406434546171*^9}, {
   3.712406522872916*^9, 3.712406583011687*^9}, {3.712406619999761*^9, 
   3.7124066580954494`*^9}, 3.7124066934455028`*^9, {3.712406749180091*^9, 
   3.7124067549366665`*^9}, {3.712406844056049*^9, 3.7124068443524523`*^9}, {
   3.71240689719033*^9, 3.7124069156141663`*^9}, {3.7124069643491907`*^9, 
   3.7124069930223584`*^9}, {3.7124070331772733`*^9, 
   3.7124070334112763`*^9}, {3.712407420541355*^9, 3.7124074208065586`*^9}, {
   3.7124075428001223`*^9, 3.712407566933632*^9}, {3.71240776676488*^9, 
   3.7124077669969034`*^9}, {3.71240799999767*^9, 3.712408012290628*^9}, {
   3.7124082961823597`*^9, 3.7124082964631634`*^9}, {3.7124085812776585`*^9, 
   3.712408593695418*^9}, {3.712408665830743*^9, 3.712408669668392*^9}, {
   3.71240933559588*^9, 3.7124093389655232`*^9}, {3.7124095750277495`*^9, 
   3.712409576993375*^9}, {3.7124096927166586`*^9, 3.7124097475523615`*^9}, {
   3.7124107551662846`*^9, 3.712410789307448*^9}, {3.7124108353280377`*^9, 
   3.712410890490345*^9}, {3.7124112282658753`*^9, 3.7124112285154786`*^9}, {
   3.7124129770325174`*^9, 3.712413008716524*^9}, {3.7334916685921226`*^9, 
   3.7334916722014875`*^9}, {3.7334922553196898`*^9, 
   3.7334922582890453`*^9}, {3.7336648922387266`*^9, 
   3.7336649155984306`*^9}, {3.7359174498468585`*^9, 
   3.7359175716935115`*^9}},ExpressionUUID->"6c2ed87b-3563-41ec-a782-\
1af7a6138c20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", " ", "=", " ", "2"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Controls", " ", "level", " ", "of", " ", "numerical", " ", 
     RowBox[{"approximation", ".", " ", "Larger"}], " ", "values", " ", "of", 
     " ", "J", " ", "correspond", " ", "to", " ", "more", " ", "numerical", 
     " ", "accuracy"}], ",", " ", 
    RowBox[{"but", " ", "also", " ", "increased", " ", 
     RowBox[{"runtimes", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Msparse", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"Maxima", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], ",", 
        RowBox[{"M", " ", "=", " ", 
         RowBox[{"MaxVals", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"x", ",", 
               RowBox[{"10", "^", "J"}]}], "]"}], "+", "1"}], ",", 
            RowBox[{
             RowBox[{"Floor", "[", 
              RowBox[{"x", "/", "10"}], "]"}], "+", "1"}]}], "}"}], "\[Rule]", 
          RowBox[{"Fsup", "[", 
           RowBox[{
            RowBox[{"x", "/", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"J", "+", "1"}], ")"}]}]}], ",", "a", ",", "b", ",", 
            RowBox[{"1", "/", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"J", "+", "1"}], ")"}]}]}], ",", "L", ",", "M"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"J", "+", "1"}], ")"}]}], "-", "1"}]}], "}"}]}], "]"}], 
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constructs", " ", "the", " ", "relevant", " ", 
    RowBox[{"10", "^", "J"}], " ", "by", " ", 
    RowBox[{"10", "^", "J"}], " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lambda", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Msparse", "[", 
           RowBox[{"a", ",", "b"}], "]"}], ",", "50"}], "]"}], ",", "1"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Computes", " ", "the", " ", "largest", " ", "eigenvalue", " ", "in", " ",
      "the", " ", "situation", " ", "when", " ", "the", " ", "missing", " ", 
     "digits", " ", "are", " ", "a"}], ",", "b"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Eigs", " ", ":=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Lambda", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"a", "+", "1"}], ",", "9"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "List", " ", "of", " ", "all", " ", "largest", " ", "eigenvalues", " ", 
    "for", " ", "all", " ", "possible", " ", "combinations", " ", "of", " ", 
    "two", " ", "missing", " ", "digits"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7124130143169956`*^9, 3.712413016298221*^9}, 
   3.7124177525637374`*^9, {3.7124178526546206`*^9, 3.712417852951024*^9}, {
   3.733662355297244*^9, 3.733662355562869*^9}, {3.7336651530386715`*^9, 
   3.7336651532886353`*^9}, {3.7336654150478907`*^9, 
   3.7336654152822676`*^9}, {3.7336657505986395`*^9, 
   3.7336657508330193`*^9}, {3.7359175849436865`*^9, 
   3.735917623645952*^9}},ExpressionUUID->"6752e11d-e208-438b-98ff-\
def250894d3a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Max", "[", "Eigs", "]"}], "<", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"54", "/", "125"}], ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "largest", " ", "of", " ", "all", 
    " ", "these", " ", "eigenvalues", " ", "is", " ", "less", " ", "than", 
    " ", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"54", "/", "125"}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"When", " ", "J"}], "=", 
    RowBox[{
    "2", " ", "this", " ", "takes", " ", "approximately", " ", "3", " ", 
     "minutes", " ", "on", " ", "a", " ", "core", " ", "i7", " ", 
     "laptop"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.71241126682957*^9, 3.7124112703084145`*^9}, {
  3.7336556716991644`*^9, 3.7336556728867073`*^9}, {3.733662819772602*^9, 
  3.7336628489135637`*^9}, {3.7336650088026295`*^9, 3.7336650102557187`*^9}, {
  3.733665396516439*^9, 3.7336654116728535`*^9}, {3.7336657383797007`*^9, 
  3.7336657465985923`*^9}, {3.735917651109003*^9, 3.735917703408929*^9}, {
  3.7359178833731413`*^9, 
  3.735917887091942*^9}},ExpressionUUID->"19c38582-7581-4487-a881-\
9145d454b7c2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7336651453979053`*^9, 3.73366530136845*^9, 
  3.7336657160357*^9, 3.733665913443223*^9, 3.7359178627789106`*^9, 
  3.7359180395072823`*^9},ExpressionUUID->"cf8b0c07-ce5a-44ea-af0a-\
587da54b90da"]
}, Open  ]]
},
WindowSize->{798, 808},
WindowMargins->{{Automatic, -7}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 14700, 338, 903, "Input",ExpressionUUID->"6c2ed87b-3563-41ec-a782-1af7a6138c20"],
Cell[15261, 360, 4272, 112, 314, "Input",ExpressionUUID->"6752e11d-e208-438b-98ff-def250894d3a"],
Cell[CellGroupData[{
Cell[19558, 476, 1280, 31, 67, "Input",ExpressionUUID->"19c38582-7581-4487-a881-9145d454b7c2"],
Cell[20841, 509, 249, 4, 65, "Output",ExpressionUUID->"cf8b0c07-ce5a-44ea-af0a-587da54b90da"]
}, Open  ]]
}
]
*)


